A Matrix Gaussian Distribution

In this note, we define a Gaussian probability distribution over matrices. We prove some useful properties of this distribution, namely, the fact that marginalization, conditioning, and affine transformations preserve the matrix Gaussian distribution. We also derive useful results regarding the expected value of certain quadratic forms based solely on covariances between matrices. Previous definitions of matrix normal distributions are severely under-parameterized, assuming unrealistic structure on the covariance (see Section 2). We believe that our generalization is better equipped for use in practice.

==> example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 297,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def pd_projection(A):\n",
    "    U,S,Vt = np.linalg.svd(A+A.T, full_matrices=True)\n",
    "    S = np.maximum(S, 1e-3)\n",
    "    return np.dot(U, np.dot(np.diag(S), Vt))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 298,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def kron_to_vec(S, m, n):\n",
    "    Sigma = np.zeros((m*n,m*n))\n",
    "    for i in range(m):\n",
    "        for j in range(n):\n",
    "            Sigma[:,i+j*m] = S_A[i*m:(i+1)*m,j*n:(j+1)*n].flatten('F')\n",
    "    return Sigma\n",
    "\n",
    "def vec_to_kron(Sigma, m, n):\n",
    "    S = np.zeros((m**2,n**2))\n",
    "    for i in range(m):\n",
    "        for j in range(n):\n",
    "            S[i*m:(i+1)*m,j*n:(j+1)*n] = Sigma[:,i+j*m].reshape(m,n,order='F')\n",
    "    return S"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 370,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "class MatrixGaussian():\n",
    "    def __init__(self, M, S=None, Sigma=None):\n",
    "        self.M = M\n",
    "        self.m, self.n = M.shape\n",
    "        if S is None and Sigma is None:\n",
    "            raise ArgumentError('Must provide covariance.')\n",
    "        if S is None:\n",
    "            self.Sigma = Sigma\n",
    "            self.S = vec_to_kron(Sigma, self.m, self.n)\n",
    "        elif Sigma is None:\n",
    "            self.S = S\n",
    "            self.Sigma = kron_to_vec(S, self.m, self.n)\n",
    "        \n",
    "    def sample(self):\n",
    "        vect = np.random.multivariate_normal(self.M.flatten('F'),self.Sigma)\n",
    "        return vect.reshape(self.m,self.n,order='F')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 446,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "n , m= 2,3\n",
    "mg = MatrixGaussian(np.zeros((2,2)),Sigma=np.eye(4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 447,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1. 0. 0. 0.]\n",
      " [0. 1. 0. 0.]\n",
      " [0. 0. 1. 0.]\n",
      " [0. 0. 0. 1.]]\n"
     ]
    }
   ],
   "source": [
    "print (mg.Sigma)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 448,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1. 0. 0. 1.]\n",
      " [0. 0. 0. 0.]\n",
      " [0. 0. 0. 0.]\n",
      " [1. 0. 0. 1.]]\n"
     ]
    }
   ],
   "source": [
    "print (mg.S)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 449,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "n, m = 2,3\n",
    "L = 1e-1*np.random.randn(n*(n+m),n*(n+m))\n",
    "mg = MatrixGaussian(np.zeros((n,n+m)),Sigma=np.dot(L, L.T) + 1e-3*np.eye(n*(n+m)))\n",
    "S_BA = np.zeros((n**2, n*m))\n",
    "for i in range(m):\n",
    "    S_BA[:,i*n:(i+1)*n] = mg.S[:,(n+m)*n+i*(n+m):(n+m)*n+i*(n+m)+n]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 450,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-3.120180e-02, -1.598883e-02,  1.399280e-01,  1.319147e-02,\n",
       "        -5.265172e-02, -1.307329e-03, -1.585307e-02,  1.319147e-02,\n",
       "         3.531956e-02,  9.910368e-03,  1.830406e-02, -3.739716e-02,\n",
       "        -5.265172e-02,  9.910368e-03,  1.064510e-01],\n",
       "       [ 5.195674e-02,  1.023038e-02,  1.427300e-02, -8.470199e-03,\n",
       "         2.379581e-02,  3.752602e-02, -1.531034e-02, -2.531444e-03,\n",
       "        -4.738518e-03, -2.801969e-03, -1.533811e-02,  1.514831e-03,\n",
       "        -5.033511e-02, -1.666393e-02,  2.401458e-02],\n",
       "       [-7.035780e-03, -2.564285e-02,  1.427300e-02, -2.531444e-03,\n",
       "        -5.033511e-02,  1.395571e-02,  1.697478e-03, -8.470199e-03,\n",
       "        -4.738518e-03, -1.666393e-02,  6.583021e-02, -7.448532e-02,\n",
       "         2.379581e-02, -2.801969e-03,  2.401458e-02],\n",
       "       [ 1.008758e-04,  3.976280e-03,  7.068932e-02,  3.488166e-02,\n",
       "         2.255779e-02, -2.946147e-02, -2.869972e-04,  3.488166e-02,\n",
       "         5.586253e-02,  1.509520e-02, -6.526142e-03,  1.768028e-02,\n",
       "         2.255779e-02,  1.509520e-02,  1.172771e-01]])"
      ]
     },
     "execution_count": 450,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.set_printoptions(precision=6)\n",
    "mg.S[:,(n+m)*n:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 451,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-0.031202, -0.015989, -0.001307, -0.015853,  0.018304, -0.037397],\n",
       "       [ 0.051957,  0.01023 ,  0.037526, -0.01531 , -0.015338,  0.001515],\n",
       "       [-0.007036, -0.025643,  0.013956,  0.001697,  0.06583 , -0.074485],\n",
       "       [ 0.000101,  0.003976, -0.029461, -0.000287, -0.006526,  0.01768 ]])"
      ]
     },
     "execution_count": 451,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "S_BA"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 452,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "C = np.eye(n)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 453,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "avg = 0.\n",
    "for _ in range(1000):\n",
    "    samp = mg.sample()\n",
    "    A = samp[:,:n]\n",
    "    B = samp[:,n:]\n",
    "    avg += np.dot(A.T, np.dot(C, B))/1000."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 454,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-0.034037, -0.026579,  0.008243],\n",
       "       [-0.011081, -0.013376, -0.018687]])"
      ]
     },
     "execution_count": 454,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "avg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 455,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-0.031101, -0.030769,  0.011778],\n",
       "       [-0.012013, -0.01614 , -0.019717]])"
      ]
     },
     "execution_count": 455,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.dot(S_BA.T, C.flatten('F')).reshape(n,m,order='F')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 440,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/shane/anaconda/lib/python3.6/site-packages/ipykernel_launcher.py:5: RuntimeWarning: covariance is not positive-semidefinite.\n",
      "  \"\"\"\n"
     ]
    }
   ],
   "source": [
    "A = np.random.randn(n,n)\n",
    "s = np.eye(n)+np.random.randn(n,n)*1e-1\n",
    "avg = 0.\n",
    "for _ in range(100):\n",
    "    x = np.random.multivariate_normal(np.zeros(n),s)\n",
    "    avg += np.dot(x, np.dot(A, x))/100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 441,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-0.8044908206944809"
      ]
     },
     "execution_count": 441,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "avg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 442,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-0.43100535927026695"
      ]
     },
     "execution_count": 442,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.trace(np.dot(A,s))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

